Practical Introduction to Clustering Data

Data clustering is an approach to seek for structure in sets of complex data, i.e., sets of "objects". The main objective is to identify groups of objects which are similar to each other, e.g., for classification. Here, an introduction to clustering is given and three basic approaches are introduced: the k-means algorithm, neighbour-based clustering, and an agglomerative clustering method. For all cases, C source code examples are given, allowing for an easy implementation.

==> anc/cluster.c <==
/*******************************************************************/
/*** Performs cluster analysis (k-means,hierarchical clustering  ***/
/*** for sets of data vectors                                    ***/
/*** COMPILE:                                                    ***/
/*** cc -o cluster cluster.c -lgsl -lgslcblas -lm -Wall          ***/
/***    graphs.c  list.c graph_comps.c                           ***/
/*** Sameple from the book:                                      ***/
/*** A.K. Hartmann                                               ***/
/*** A practical guide to computer simulation                    ***/
/*** World Scientific, Singapore 2014 (2nd edition)              ***/
/***                                                             ***/
/*** Chapter: Randomness and statistics                          ***/
/*** Section: Clustering                                         ***/
/*******************************************************************/



#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <gsl/gsl_vector.h>
#include <gsl/gsl_matrix.h>
#include "graphs.h"

typedef struct cluster_node
{ 
  int ID;     /* ID of cluster */
  int size;   /* number of members */
  double dist;  /* distance of sub clusters */
  struct cluster_node *left; /* sub cluster */
  struct cluster_node *right; /* sub cluster */
} cluster_node_t;
  

/************* cluster_test_data1() ********************/
/** Generate 'num_points' vectors of random data      **/
/** centered about three centered                     **/
/** each vector has 'dim' components                  **/
/**                                                   **/
/** Parameters: (*) = return parameter                **/
/**         dim: size of vectors                      **/
/**  num_points: number of vectors                    **/
/**                                                   **/
/** Returns:                                          **/
/**    matrix containing the vectors (=columns)       **/
/*******************************************************/
gsl_matrix *cluster_test_data1(int dim, int num_points)
{
  gsl_matrix *data;          /* matrix containing random vectors */
  int t, d;                                     /* loop counters */
  gsl_rng *r;                         /* random number generator */
  double randnum;                      /* Gaussian random number */
  int do_print = 0;                             /* print vectors */

  data = gsl_matrix_alloc(dim, num_points);
  r = gsl_rng_alloc(gsl_rng_mt19937);

  for(t=0; t<num_points; t++)                 /* generate points */
  {
    randnum = gsl_rng_uniform(r);               /* choose center */
    if(randnum < 0.2)
      for(d=0; d<dim; d++)
	gsl_matrix_set(data, d, t, 0);
    else if(randnum <0.5)
      for(d=0; d<dim; d++)
	gsl_matrix_set(data, d, t, 1.0);
    else
      for(d=0; d<dim; d++)
	gsl_matrix_set(data, d, t, 1.0-d);


    for(d=0; d<dim; d++)                  /* add Gaussianm noise */
    {
      randnum = gsl_ran_gaussian(r, 1.0);     
      gsl_matrix_set(data, d, t,
     	     gsl_matrix_get(data, d, t)+0.1*randnum  );
    }
  }

  if(do_print)
    for(t=0; t<num_points; t++)               /* generate points */
    {
      for(d=0; d<dim; d++)
	printf("%f ", gsl_matrix_get(data, d, t));
      printf("\n");
    }


  gsl_rng_free(r);

  return(data);
}

/************* cluster_test_data1() ********************/
/** Generate 'num_points' vectors of random data      **/
/** organized in planar rings                         **/
/** each vector has 'dim' components                  **/
/**                                                   **/
/** Parameters: (*) = return parameter                **/
/**         dim: size of vectors                      **/
/**  num_points: number of vectors                    **/
/**                                                   **/
/** Returns:                                          **/
/**    matrix containing the vectors (=columns)       **/
/*******************************************************/
gsl_matrix *cluster_test_data2(int dim, int num_points)
{
  gsl_matrix *data;          /* matrix containing random vectors */
  int t, d;                                     /* loop counters */
  gsl_rng *r;                         /* random number generator */
  double randnum;                      /* Gaussian random number */
  int do_print = 0;                             /* print vectors */
  double radius, angle;  

  data = gsl_matrix_alloc(dim, num_points);
  r = gsl_rng_alloc(gsl_rng_mt19937);

  for(t=0; t<num_points; t++)                 /* generate points */
  {
    randnum = gsl_rng_uniform(r);            /* inner/outer ring */
    if(randnum < 0.2)
      radius = 0;
    else
      radius = 1;
    radius += 0.4* gsl_rng_uniform(r);     /* add random offset */
    if(radius <0)
      radius = 0;
    angle = 2*M_PI*gsl_rng_uniform(r);          /* choose angle */
    gsl_matrix_set(data, 0, t, radius*cos(angle));    /* vector */
    gsl_matrix_set(data, 1, t, radius*sin(angle));
    for(d=2; d<dim; d++)
	gsl_matrix_set(data, d, t, 0);
  }

  if(do_print)
    for(t=0; t<num_points; t++)               /* generate points */
    {
      for(d=0; d<dim; d++)
	printf("%f ", gsl_matrix_get(data, d, t));
      printf("\n");
    }


  gsl_rng_free(r);

  return(data);
}


/****************** cluster_k_means() *****************/
/** For a set of 'data' points, perform k-means      **/
/** clustering: calculate k "centers" such that each **/
/** data point is assigned to its closest center and **/
/** each center is the average of the assigned data  **/
/** The initial assignment is random using 'rng'.    **/      
/** PARAMETERS: (*)= return-paramter                 **/
/**         data: data vectors (columns of matrix)   **/
/**            k: number of clusters                 **/
/**          rng: random number generator            **/   
/** (*) spread_p: (ptr to) final spread              **/
/** RETURNS:                                         **/
/**     array of cluster IDs                         **/
/******************************************************/
int *cluster_k_means(gsl_matrix *data, int k, gsl_rng *rng, double *spread_p)
{
  int *cluster;             /* holds for each point its cluster ID */
  gsl_matrix *center;         /* holds for each cluster its center */
  int *cluster_size;         /* holds for each cluster its #points */
  int dim;           /* number of components of data point vectors */
  int num_points;                         /* number of data points */
  int t, d, c;                                    /* loop counters */
  double spread, spread_old;          /* total distance to centers */
  double dist, dist_min;   /* (minimum) dist. between point/center */
  double diff;            /* lateral distance between point/center */
  int c_min;                 /* center which is closest to a point */
  int do_print = 0;                               /* for debugging */

  num_points = data->size2;                          /* initialize */
  dim = data->size1;
  cluster = (int *) malloc(num_points*sizeof(int));
  cluster_size = (int *) malloc(k*sizeof(int));
  center = gsl_matrix_alloc(dim, k);

  for(t=0; t<num_points; t++)    /* intial assignments to clusters */
    cluster[t] = (int) k*gsl_rng_uniform(rng);

  spread = 1e100;
  spread_old = 2e100;
  while ( (spread_old-spread)>0.01*spread_old)        /* main loop */
  {
    gsl_matrix_set_all(center, 0.0);
    for(c=0; c<k; c++)
      cluster_size[c] = 0;
    for(t=0; t<num_points; t++)               /* determine centers */
    {
      cluster_size[cluster[t]]++;
      for(d=0; d<dim; d++)
	gsl_matrix_set(center, d, cluster[t], 
		       gsl_matrix_get(center, d, cluster[t])+
		       gsl_matrix_get(data, d, t));
    }  
    for(c=0; c<k; c++)
      if(cluster_size[c] > 0)
      for(d=0; d<dim; d++)
	gsl_matrix_set(center, d, c, 
		       gsl_matrix_get(center, d, c)/cluster_size[c]);
    if(do_print)
    {
      for(d=0; d<dim; d++)
	printf("%f ", gsl_matrix_get(center, d, 2));
      printf("\n");
    }

    spread_old = spread;
    spread = 0;
    for(t=0; t<num_points; t++)        /* determine closest center */
    {
      c_min = -1;
      for(c=0; c<k; c++)                  /* test with all centers */
      {
	dist = 0;               /* calculate distance point/center */
	for(d=0; d<dim; d++)
	{  
	  diff = gsl_matrix_get(center, d, c)-gsl_matrix_get(data, d, t);
	  dist += diff*diff;
	}
	if( (c_min == -1)||(dist_min > dist))  /* closest center ? */
	{
	  c_min = c;
	  dist_min = dist;
	}
      }
      cluster[t] = c_min;
      spread += dist_min;
    }
  }

  *spread_p = spread;
  gsl_matrix_free(center);
  free(cluster_size);
  return(cluster);
}

/**************** cluster_distances() *****************/
/** For a set of 'data' points, calculate the pair-  **/
/** wise (Eucledian) distance matrix                 **/
/** PARAMETERS: (*)= return-paramter                 **/
/**        data: data vectors (columns of matrix)    **/
/** RETURNS:                                         **/
/**     distance matrix                              **/
/******************************************************/
gsl_matrix *cluster_distances(gsl_matrix *data)
{
  gsl_matrix *dist;               /* matrix containing distances */
  int dim;         /* number of components of data point vectors */
  int num_points;                       /* number of data points */
  int t1, t2, d;                                /* loop counters */
  double distance, diff;         /* auxiliary distance variables */

  dim = data->size1;
  num_points = data->size2;                        /* initialize */
  dist = gsl_matrix_alloc(num_points, num_points);

  for(t1=0; t1<num_points; t1++)       /* iterate over all pairs */
    for(t2=0; t2<=t1; t2++) 
    {
      distance = 0;
      for(d=0; d<dim; d++)                 /* calculate distance */
      {
	diff = gsl_matrix_get(data, d, t1) - gsl_matrix_get(data, d, t2);
	distance += diff*diff;
      }
      gsl_matrix_set(dist, t1, t2, sqrt(distance));       /* set */
      gsl_matrix_set(dist, t2, t1, gsl_matrix_get(dist, t1, t2));
    }

  return(dist);
}

/********** cluster_threshold_graph() *****************/
/** For a set of points with pairwise 'distance'     **/
/** matrix, set up graph which includes edges for    **/
/** all points which are less the 'threshold' apart. **/
/** PARAMETERS: (*)= return-paramter                 **/
/**        distance: pairwise distances              **/
/** RETURNS:                                         **/
/**     distance matrix                              **/
/******************************************************/
gs_graph_t *cluster_threshold_graph(gsl_matrix *distance, double threshold)
{
  gs_graph_t *g;
  int num_nodes;
  int n1, n2;                                 /* node counter */

  num_nodes = distance->size1;
  if(num_nodes != distance->size2)
  {
    fprintf(stderr, "Distance matrix is not a square matrix\n");
    exit(1);
  }

  g = gs_create_graph(num_nodes);

  for(n1=0; n1<num_nodes; n1++)       /* loop over all pairs of nodes */
    for(n2=n1+1; n2<num_nodes; n2++)
      if(gsl_matrix_get(distance, n1, n2) < threshold)  /* insert edge ? */
	gs_insert_edge(g, n1, n2);                

  return(g);
}

/**************** cluster_print_edges() ******************/
/** prints graph edhes to 'file'. Node positions        **/
/**  are taken from first two entries of 'data'         **/
/** PARAMETERS: (*)= return-paramter                    **/
/**      g: graph                                       **/
/**   file: where to write (e.g. stdout)                **/
/** RETURNS:                                            **/
/**     (nothing)                                       **/
/*********************************************************/
void cluster_print_edges(gs_graph_t *g, gsl_matrix *data, FILE *file)
{
    int n;
    elem_t *elem;

    for(n=0; n<g->num_nodes; n++)      /* go through all nodes */
    {
      elem = g->node[n].neighbors;
      while(elem != NULL)           /* loop over all neighbors */
      {
	if(n <= elem->info)       /* print each pair only once */
	{
	  fprintf(file, "%f %f\n", gsl_matrix_get(data,0,n), 
		  gsl_matrix_get(data,1,n));
	  fprintf(file, "%f %f\n\n", gsl_matrix_get(data,0,elem->info), 
		  gsl_matrix_get(data,1,elem->info));
	}
	elem = elem->next;                    /* next neighbor */
      }
    }
}


/**************** cluster_print_tree() *******************/
/** prints tree to 'file' (uses pairs of (x,y) points   **/
/** and gnuplot multiset modus to plot many segments    **/
/** PARAMETERS: (*)= return-paramter                    **/
/**      tree: tree to be printed                       **/
/**  x_offset: shift of tree to the right               **/
/**   y_level: y position of father node                **/
/**      file: where to write (e.g. stdout)             **/
/** RETURNS:                                            **/
/**     x_pos (of the root of the tree)                 **/
/*********************************************************/
double cluster_print_tree(cluster_node_t *tree, double x_offset, 
			  double y_level, FILE *file)
{
  double x_left, x_right, x_root;

  if( (tree->left==NULL) || (tree->right==NULL))       /* leaf ? */
  {                                          /* draw one line up */
    fprintf(file, "%f %f\n%f %f\n\n", x_offset, 0.0, x_offset, y_level);
    return(x_offset);
  }
  else                               /* inner node: lines horizontal + up  */
  {
    x_left = cluster_print_tree(tree->left, x_offset, tree->dist, file);
    x_right = cluster_print_tree(tree->right, x_offset+tree->left->size, 
				 tree->dist, file);
    fprintf(file, "%f %f\n%f %f\n\n", x_left, tree->dist, 
	                              x_right, tree->dist);
    x_root = (x_left + x_right)/2;
    fprintf(file, "%f %f\n%f %f\n\n", x_root, tree->dist, 
	                              x_root, y_level);
    return(x_root);
  }
}


/************ cluster_agglomerative() *****************/
/** For a set of points with pairwise 'distance'     **/
/** matrix, perform agglomerative clustering         **/
/** PARAMETERS: (*)= return-paramter                 **/
/**        distance: pairwise distances              **/
/** RETURNS:                                         **/
/**     tree representing structure (dendrogram)     **/
/******************************************************/
cluster_node_t *cluster_agglomerative(gsl_matrix *distance)
{
  cluster_node_t *tree;                     /* root of dendrogram */
  cluster_node_t *node;                    /* nodes of dendrogram */
  int num_points;             /* number of points to be clustered */
  int num_clusters;                 /* current number of clusters */
  int next_ID;                              /* ID of next cluster */
  int ID_curr;                           /* ID of current cluster */
  int ID_min1, ID_min2;    /* IDs of clusters having min distance */
  int last_ID;                /* ID of cluster in last row/column */ 
  int entry_min1, entry_min2;       /* entry  having min distance */
  int c1, c2;                                    /* loop counters */
  int *pos;             /* position of cluster in distance matrix */
  int *cluster; /* ID of cluster in each row/colum, inv. of 'pos' */
  double delta;                             /* auxiliary distance */

  num_points = distance->size1;
  if(num_points != distance->size2)
  {
    fprintf(stderr, "Distance matrix is not a square matrix\n");
    exit(1);
  }

  /*for(c1=0; c1<num_points; c1++)
    for(c2=0; c2<num_points; c2++)
    printf("d(%d,%d)=%f\n", c1, c2, gsl_matrix_get(distance, c1, c2));*/

  cluster = (int *) malloc(num_points*sizeof(int));
  pos = (int *) malloc( (2*num_points-1)*sizeof(int));
  node = (cluster_node_t *) 
         malloc( (2*num_points-1)*sizeof(cluster_node_t));

  for(c1=0; c1<num_points; c1++)                    /* initalize  */
  {
    pos[c1] = c1;
    cluster[c1] = c1;
    node[c1].left = NULL;
    node[c1].right = NULL;
    node[c1].dist = 0.0;
    node[c1].ID = c1;
    node[c1].size = 1;
  }

  num_clusters = num_points;
  next_ID = num_clusters;
  while(num_clusters > 1)        /* until all clusters are merged */
  {
    entry_min1=0; entry_min2=1;  /* search min. off-diag distance */
    for(c1=0; c1<num_clusters; c1++)
      for(c2=c1+1; c2<num_clusters; c2++)
	if(gsl_matrix_get(distance, c1, c2) < 
	   gsl_matrix_get(distance, entry_min1, entry_min2))
	{
	  entry_min1=c1, entry_min2=c2;
	}


    ID_min1 = cluster[entry_min1];       /* determine cluster IDs */
    ID_min2 = cluster[entry_min2];
    
    /*printf("# %d %d at min=%f\n", ID_min1, ID_min2,
      gsl_matrix_get(distance, entry_min1, entry_min2));*/

    node[next_ID].left = &(node[ID_min1]);        /* merge clusters */
    node[next_ID].right = &(node[ID_min2]);
    node[next_ID].ID = next_ID;
    node[next_ID].size = node[ID_min1].size + node[ID_min2].size;
    node[next_ID].dist = 
      gsl_matrix_get(distance, entry_min1, entry_min2);


    for(c1=0; c1<num_clusters; c1++)  /* distances to new cluster */
      if(c1 == entry_min1)
	gsl_matrix_set(distance, entry_min1, c1, 0);
      else if(c1 != entry_min2)
      {
	ID_curr = cluster[c1];
	delta = node[ID_min1].size* 
	  gsl_matrix_get(distance, entry_min1, c1)+	  
	  node[ID_min2].size*
	  gsl_matrix_get(distance, entry_min2, c1);
	delta /= node[next_ID].size;
	gsl_matrix_set(distance, entry_min1, c1, delta);
	gsl_matrix_set(distance, c1, entry_min1, delta);
      }

    num_clusters--;
    if(num_clusters == 1)
      tree = &(node[next_ID]);                   /* set root of tree */
    last_ID = cluster[num_clusters];/* last cluster -> entry_min2 */
    pos[last_ID] = entry_min2;
    cluster[entry_min2] = last_ID;
    gsl_matrix_swap_rows(distance, num_clusters, entry_min2);
    gsl_matrix_swap_columns(distance, num_clusters, entry_min2);

    cluster[entry_min1] = next_ID;
    pos[next_ID] = entry_min1;
    next_ID++;
	   
  }

  free(pos);                                          /* clean up */
  free(cluster);

  return(tree);
}

/***************** cluster_list_tree() *******************/
/** prints sets of clusters in tree to 'file'. All nodes**/
/** where the (avg.) distance is below 'threshold' are  **/
/** considered to be in one cluster                     **/
/** PARAMETERS: (*)= return-paramter                    **/
/**      tree: tree to be printed                       **/
/** threshold: below which nodes are in one cluster     **/
/**      data: entries 0 and 1 used as x,y coordinates  **/
/**      file: where to write (e.g. stdout)             **/
/** RETURNS:                                            **/
/**     (nothing)                                       **/
/*********************************************************/
void cluster_list_tree(cluster_node_t *tree, double threshold, 
		       gsl_matrix *data, FILE *file)
{
  if( (tree->left == NULL)&&(tree->right == NULL) )
  {
    fprintf(file, "%f %f\n", gsl_matrix_get(data, 0, tree->ID),
	    gsl_matrix_get(data, 1, tree->ID));
    return;
  }
  cluster_list_tree(tree->left, threshold, data, file);
  if( (tree->dist > threshold) && (tree->left->dist < threshold))
    fprintf(file, "\n\n");    /* finish one cluster */
  cluster_list_tree(tree->right, threshold, data, file);
  if( (tree->dist > threshold) && (tree->right->dist < threshold))
    fprintf(file, "\n\n");    /* finish one cluster */
}


/********************** main program         *********************/
int main(int argc, char *argv[])
{
  int dim = 2;         /* number of components of random vectors */
  int t, d, c;                                  /* loop counters */
  int num_points;                           /* number of vectors */
  gsl_matrix *data;                /* random vectors, row by row */
  int *cluster;               /* cluster IDs for each data point */
  int k;                                   /* number of clusters */
  double spread;   /* total spread of data points for clustering */
  gsl_rng *r;                         /* random number generator */
  gsl_matrix *distance;                    /* pairwise distances */
  gs_graph_t *g;                                        /* graph */
  double threshold;       /* for distance to form edges in graph */
  cluster_node_t *tree;                            /* dendrogram */
  int num_comps;                         /* number of components */
  int do_print = 1;                             /* for debugging */
  int method;               /* which clustering method is used ? */

  num_points = 200;
  /*data = cluster_test_data1(dim, num_points);*/
  data = cluster_test_data2(dim, num_points);
  method = 3;


  if(method == 1)    /* k -means ? */
  {
    k = 2;

    if(argc > 1)
      k = atoi(argv[1]);
    
    r = gsl_rng_alloc(gsl_rng_mt19937);
  
    for(t=0; t<10; t++)
    {
      gsl_rng_set(r, 1000+t);
      cluster = cluster_k_means(data, k, r, &spread);
      printf("# k: %d spread: %f\n", k, spread);

      if(do_print)
	for(c=0; c<k; c++)
        {
	  for(t=0; t<num_points; t++)
	    if(cluster[t] == c)
	      {
		for(d=0; d<dim; d++)
		  printf("%f ", gsl_matrix_get(data, d, t));
		printf("\n");
	      }
	  printf("\n\n");
	}
      free(cluster);
    }
  }

  if(method == 2)    /* distance based components ? */
  {
    cluster = (int *) malloc(num_points*sizeof(int));
    threshold = 0.3;
    if(argc > 1)
      sscanf(argv[1], "%lf", &threshold); 
    distance = cluster_distances(data);
    g = cluster_threshold_graph(distance, threshold);
    num_comps = gs_components(g, cluster);

    /*cluster_print_edges(g, data, stdout);*/  
    if(do_print)
    {
      printf("# %d clusters\n", num_comps);
      for(c=0; c<num_comps; c++)
      {
	for(t=0; t<num_points; t++)
	  if(cluster[t] == c)
	  {
	    for(d=0; d<dim; d++)
	      printf("%f ", gsl_matrix_get(data, d, t));
	    printf("\n");
	  }
	printf("\n\n");
      }
    }
    free(cluster);
  gsl_matrix_free(distance);
  }
  if(method == 3)                        /* agglomerative */
  {
    threshold = 1.4;
    if(argc > 1)
      sscanf(argv[1], "%lf", &threshold);
    distance = cluster_distances(data);
    tree = cluster_agglomerative(distance);
    if(argc == 1)
      cluster_print_tree(tree, 0, 1.1*tree->dist, stdout);
    else
      cluster_list_tree(tree, threshold, data, stdout); 
    gsl_matrix_free(distance);
  }

  return(0);
}




==> anc/graph_comps.c <==
/*******************************************************************/
/*** Implementation of graphs                                    ***/
/*** Calculation of the connected components                     ***/
/***                                                             ***/
/*** Sample program  from the book:                              ***/
/*** A.K. Hartmann                                               ***/
/*** A comprehensive practical guide to computer simulation      ***/
/*** World Scientific, Singapore 2014                            ***/
/***                                                             ***/
/*** Chapter: Algorithms and data structures                     ***/
/*** Section: Graphs                                             ***/
/*******************************************************************/
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>

#include "list.h"
#include "graphs.h"

/******************* gs_components() *********************/
/** Determines connected components of (undirected)     **/
/** graph.                                              **/
/** PARAMETERS: (*)= return-paramter                    **/
/**             g: graph                                **/
/**      (*) comp: ID of component for each node        **/
/** RETURNS:                                            **/
/**    number of components                             **/
/*********************************************************/
int gs_components(gs_graph_t *g, int *comp)
{
  int n1, n2, nn;                            /* nodes/loop counters */
  int *candidate;                           /* nodes still to treat */
  int num_candidates; 
  int num_components = 0;      /* number of components so far found */
  elem_t *neighb;                   /* for iterating over neighbors */


  candidate = (int *) malloc(g->num_nodes * sizeof(int));
  for(n1=0; n1<g->num_nodes; n1++)
    comp[n1] = -1;                   /* initializes as non-assigned */

  for(n1=0; n1<g->num_nodes; n1++)    /* all poss. components seeds */
  {
    if(comp[n1] == -1)             /* not yet part of a component ? */
    {
      comp[n1] = num_components;
      candidate[0] = n1;
      num_candidates = 1;
      while(num_candidates > 0)   /* still nodes current component? */
      {
	n2 = candidate[--num_candidates];         /* next candidate */
	neighb = g->node[n2].neighbors;
	while(neighb != NULL)           /* go through all neighbors */
	{
	  nn = neighb->info;
	  if(comp[nn] == -1)         /* not yet part of component ? */
	  {
	    comp[nn] = num_components;         /* add to candidates */
	    candidate[num_candidates++] = nn;
	  }
	  neighb = neighb->next;
	}
      }
      num_components++;
    }
  }

  free(candidate);
  return(num_components);
}


/***************** gs_comp_largest() *********************/
/** Determines connected components of (undirected)     **/
/** graph.                                              **/
/** PARAMETERS: (*)= return-paramter                    **/
/**                g: graph                             **/
/**             comp: ID of component for each node     **/
/**         num_comp: number of components              **/
/** (*) id_largest_p: p. to id of largest comp.         **/
/** RETURNS:                                            **/
/**    size of largest component                        **/
/*********************************************************/
int gs_comp_largest(gs_graph_t *g, int *comp, int num_comp, int *id_largest_p)
{
  int c;                            /* component counter */
  int n1;                                /* node counter */
  int *size;                   /* size of each component */
  int size_largest, id_largest;         /* largest comp. */

  size = (int *) malloc(num_comp*sizeof(int));
  for(c=0; c<num_comp; c++)
    size[c] = 0;

  for(n1=0; n1<g->num_nodes; n1++)    /* determine sizes */
    size[comp[n1]]++;

  id_largest = 0;                   /* determine largest */
  for(c=1; c<num_comp; c++)
    if(size[c] > size[id_largest])
      id_largest = c;

  *id_largest_p = id_largest;          /* return results */
  size_largest = size[id_largest];
  free(size);
  return(size_largest);
}


==> anc/graphs.c <==
/*******************************************************************/
/*** Implementation of graphs                                    ***/
/*** Functions                                                   ***/
/***                                                             ***/
/*** Sample program  from the book:                              ***/
/*** A.K. Hartmann                                               ***/
/*** A practical guide to computer simulation                    ***/
/*** World Scientific, Singapore 2008                            ***/
/***                                                             ***/
/*** Chapter: Algorithms and data structures                     ***/
/*** Section: Graphs                                             ***/
/*******************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <math.h>

#include "list.h"
#include "graphs.h"

/******************* gs_create_graph() ********************/
/** Creates a graph with a fixed number of nodes and    **/
/** no edges.                                           **/
/** PARAMETERS: (*)= return-paramter                    **/
/**      num_nodes: number of nodes                     **/
/** RETURNS:                                            **/
/**     pointer to created graph                        **/
/*********************************************************/
gs_graph_t *gs_create_graph(int num_nodes)
{
    gs_graph_t *g;
    int n;

    g = (gs_graph_t *) malloc(sizeof(gs_graph_t));  /* allocate */
    g->node = (gs_node_t *) malloc(num_nodes*sizeof(gs_node_t));

    g->num_nodes = num_nodes;                     /* initialise */
    for(n=0; n<num_nodes; n++)
	g->node[n].neighbors = NULL;

    return(g);
}



/******************* gs_insert_edge() ********************/
/** Insert undirected edge (from,to) into graph         **/
/** if the edge does not exists so far.                 **/
/** PARAMETERS: (*)= return-paramter                    **/
/**             g: graph                                **/
/**      from, to: id of nodes                          **/
/** RETURNS:                                            **/
/**     (nothing)                                       **/
/*********************************************************/
void gs_insert_edge(gs_graph_t *g, int from, int to)
{
    elem_t *elem1, *elem2, *list;

    list = g->node[from].neighbors;            /* edge exists? */
    while( list != NULL )
    {
      if(list->info == to)                              /* yes */
	return;
      list = list->next;
    }

    elem1 = create_element(to);  /* create neighbor for 'from' */
    g->node[from].neighbors = 
	insert_element(g->node[from].neighbors, elem1, NULL);
    elem2 = create_element(from);  /* create neighbor for 'to' */
    g->node[to].neighbors =             
	insert_element(g->node[to].neighbors, elem2, NULL);
}


/******************* gs_edge_exists() ********************/
/** Tests whether undirected edge (from,to) in graph    **/
/** exists already.                                     **/
/** PARAMETERS: (*)= return-paramter                    **/
/**             g: graph                                **/
/**      from, to: id of nodes                          **/
/** RETURNS:                                            **/
/**     1 if edge exists, 0 else                        **/
/*********************************************************/
int gs_edge_exists(gs_graph_t *g, int from, int to)
{
    if(search_info(g->node[from].neighbors, to) != NULL)  /* edge exists? */
      return(1);
    else
      return(0);
}

/******************* gs_clear_graph() ********************/
/** Removes all edges from graph                        **/
/** PARAMETERS: (*)= return-paramter                    **/
/**             g: graph                                **/
/** RETURNS:                                            **/
/**     (nothing)                                       **/
/*********************************************************/
void gs_clear_graph(gs_graph_t *g)
{
  int n;
  elem_t *neighb;

  for(n=0; n<g->num_nodes; n++)          /* for all nodes */
  {
    while(g->node[n].neighbors !=0) 
    {                      /* remove all neighbor elements */
      neighb = g->node[n].neighbors;
      g->node[n].neighbors = 
	g->node[n].neighbors->next;
      free(neighb);
    }
  }
}

/******************* gs_clear_graph() ********************/
/** Deletes graph                                       **/
/** PARAMETERS: (*)= return-paramter                    **/
/**             g: graph                                **/
/** RETURNS:                                            **/
/**     (nothing)                                       **/
/*********************************************************/
void gs_delete_graph(gs_graph_t *g)
{
  gs_clear_graph(g);
  free(g->node);
  free(g);
}

/************************ gs_degree() ********************/
/** Calculates number of neighbors of node              **/
/** PARAMETERS: (*)= return-paramter                    **/
/**             g: graph                                **/
/**             n: node                                 **/
/** RETURNS:                                            **/
/**     degree                                          **/
/*********************************************************/
int gs_degree(gs_graph_t *g, int n)
{
  int degree;
  elem_t *neighb;

  if(n >= g->num_nodes)
      return(0);
  degree = 0;
  neighb = g->node[n].neighbors;
  while(neighb != NULL)      /* go through all neighbors */
  {
    degree++;
    neighb = neighb->next;
  }
  return(degree);
}


/*********** gs_preferential_attachment() ****************/
/** Generates graph bei "adding" one node after the     **/
/** other. For each "added" node, exactly m edges to    **/
/** already "old added" nodes are inserted randomly. The**/
/** probability that an "old added" nodes receives a new**/
/** edge is proportional to its current degree          **/ 
/** No self loops are allowed. No edge is allowed to    **/
/*+ appear twice!                                       **/
/** PARAMETERS: (*)= return-paramter                    **/
/**         (*) g: graph                                **/
/**             m: number of edges to be added          **/
/** RETURNS:                                            **/
/**     (nothing)                                       **/
/*********************************************************/
void gs_preferential_attachment(gs_graph_t *g, int m)
{
  int t;
  int n1, n2;
  int *pick;            /* array which holds for each edge {n1,n2} */
                        /* the numbers n1 and n2. Used for picking */
                       /* nodes proportional to its current degree */
  int num_pick;              /* number of entries in 'pick' so far */
  int max_pick;                       /* maximum number of entries */

  if(g->num_nodes < m+1)
  {
      printf("graph too small to have at least %d edges per node!\n", m);
      exit(1);
  }
  max_pick = 2*m*g->num_nodes- m*(m+1);
  pick = (int *) malloc(max_pick*sizeof(int));
  num_pick=0;
  for(n1=0; n1<m+1; n1++) /* start: complete subgraph of m+1 nodes */

    for(n2=n1+1; n2<m+1; n2++)
    {
      gs_insert_edge(g, n1, n2);
      pick[num_pick++] = n1;
      pick[num_pick++] = n2;
    }

  for(n1=m+1; n1<g->num_nodes; n1++)            /* add other nodes */
  {
    t=0;
    while(t<m)                                   /* insert m edges */
    {
      do
        n2 = (int) pick[(int) floor(drand48()*num_pick)];
      while(n2==n1);              /* chose pair of different nodes */
      if(!gs_edge_exists(g, n1, n2))
      {
	gs_insert_edge(g, n1, n2);
	pick[num_pick++] = n1;
	pick[num_pick++] = n2;
	t++;
      }
    }
  }
  free(pick);
}


/******************* gs_write_graph() ********************/
/** prints graph as neighbor lists to 'file'            **/
/** PARAMETERS: (*)= return-paramter                    **/
/**      g: graph                                       **/
/**   file: where to write (e.g. stdout)                **/
/** RETURNS:                                            **/
/**     (nothing)                                       **/
/*********************************************************/
void gs_write_graph(gs_graph_t *g, FILE *file)
{
    int n;

    for(n=0; n<g->num_nodes; n++)
    {
	fprintf(file, "node: %d, neigbors: ", n);
	write_list(g->node[n].neighbors, file);
    }
}


/********************* gs_dot_graph() ********************/
/** prints graph in dot forma to 'file'                 **/
/** PARAMETERS: (*)= return-paramter                    **/
/**      g: graph                                       **/
/**   file: where to write (e.g. stdout)                **/
/**    dir: is graph directed?                          **/
/** RETURNS:                                            **/
/**     (nothing)                                       **/
/*********************************************************/
void gs_dot_graph(gs_graph_t *g, FILE *file, int dir)
{
    int n;
    elem_t *elem;

    if(dir)
      fprintf(file, "digraph test {\n");
    else
      fprintf(file, "graph test {\n");
    fprintf(file, "node [height=0.2,width=0.2,label=\"\",fixedsize=true]\n");

    for(n=0; n<g->num_nodes; n++)      /* go through all nodes */
    {
      fprintf(file, "%d\n", n);
      elem = g->node[n].neighbors;
      while(elem != NULL)           /* loop over all neighbors */
      {
	if(dir)
	  fprintf(file, "%d -> %d\n", n, elem->info);
	else
	  if(n <= elem->info)     /* print each pair only once */
	    fprintf(file, "%d -- %d\n", n, elem->info);

	elem = elem->next;                    /* next neighbor */
      }
    }
    fprintf(file, "}\n");
}


/************************ gs_clusters() *********************/
/** Calculates for graph  the connected components:        **/
/** An array is updated, where for each node the id        **/
/** (0,1,...,num_clusters-1) of the cluster it belongs to  **/
/** is stored. Also, an array is created an returend, where**/
/** for each cluster the number of nodes is contains is    **/
/** stored.                                                **/
/** PARAMETERS: (*)= return-paramter                       **/
/**            g: graph                                    **/
/**       (*) id: for each node, id of cluster             **/
/** (*) num_cl_p: (p. to) number of clusters               **/
/** RETURNS:                                               **/
/**     array with sizes of each cluster (created)         **/
/************************************************************/
int *gs_clusters(gs_graph_t *g, int *id, int *num_cl_p)
{
  int *cands;               /* 'stack' for nodes yet to be considered */
  int cands_top;                              /* top entry of 'stack' */
  int num_cl;                                   /* number of clusters */
  int *size;                                   /* ... of each cluster */
  elem_t *neighb;
  int i, k, cl;                          /* loop counters, nodes, ... */

  cands = (int *) malloc(g->num_nodes*sizeof(int));
  for(i=0; i<g->num_nodes; i++)
    id[i] = -1;            /* means: node has not been visited so far */

  num_cl = -1;
  for(i=0; i<g->num_nodes; i++)                    /* visit all nodes */
    if(id[i] == -1)                            /* start new cluster ? */
    {
      num_cl++;
      id[i] = num_cl;
      cands[0] = i;                              /* put node on stack */
      cands_top = 0;
      while(cands_top > -1)    /* while there are candidates on stack */
      {
	k = cands[cands_top--];
	neighb = g->node[k].neighbors;
	while(neighb != 0)                 /* loop over all neighbors */
	{
	  if(id[neighb->info] == -1)          /* not yet considered ? */
	  {
	    id[neighb->info] = num_cl;             /* join to cluster */
	    cands[++cands_top] = neighb->info;        /* put on stack */
	  }
	  neighb = neighb -> next;
	}
      }
    }

  num_cl++;                                     /* number of clusters */
  *num_cl_p = num_cl;
  size = (int *) malloc(num_cl*sizeof(int));
  for(cl=0; cl<num_cl; cl++)  
    size[cl] = 0;
  for(i=0; i<g->num_nodes; i++)            /* determine cluster sizes */
    size[id[i]]++;

  free(cands);
  return(size);
}


==> anc/graphs.h <==
#ifndef _GRAPHS_LISTS_H_
#define _GRAPHS_LISTS_H_

#include "list.h"

/* data structures for graphs elements */

typedef struct
{
    elem_t *neighbors;   /* pointer to list of neighbors */
} gs_node_t;

typedef struct
{
    int           num_nodes;          /* number of nodes */
    gs_node_t         *node;          /* array of nodes */
} gs_graph_t;

/** function prototypes **/

extern gs_graph_t *gs_create_graph(int num_nodes);
extern void gs_insert_edge(gs_graph_t *g, int from, int to);
extern int gs_edge_exists(gs_graph_t *g, int from, int to);
extern void gs_clear_graph(gs_graph_t *g);
extern void gs_delete_graph(gs_graph_t *g);
extern int gs_degree(gs_graph_t *g, int n);
extern void gs_preferential_attachment(gs_graph_t *g, int m);
extern void gs_random_graph(gs_graph_t *g, int m);
extern void gs_write_graph(gs_graph_t *g, FILE *file);
extern void gs_dot_graph(gs_graph_t *g, FILE *file, int dir);
extern int *gs_clusters(gs_graph_t *g, int *id, int *num_cl_p);
extern int gs_components(gs_graph_t *g, int *comp);
extern int gs_comp_largest(gs_graph_t *g, int *comp, 
			   int num_comp, int *id_largest_p);
#endif /* #ifndef _GRAPHS_LISTS_H_ */


==> anc/list.c <==
/*******************************************************************/
/*** Implementation of single-linked lists                       ***/
/*** Basic functions                                             ***/
/***                                                             ***/
/*** Sample program  from the book:                              ***/
/*** A.K. Hartmann                                               ***/
/*** A practical guide to computer simulation                    ***/
/*** World Scientific, Singapore 2008                            ***/
/***                                                             ***/
/*** Chapter: Algorithms and data structures                     ***/
/*** Section: Lists                                              ***/
/*******************************************************************/
#include <stdio.h>
#include <stdlib.h>

#include "list.h"

/******************* create_element() *****************/
/** Creates an list element an initialized info      **/
/** PARAMETERS: (*)= return-paramter                 **/
/**        value: of info                            **/
/** RETURNS:                                         **/
/**     pointer to new element                       **/
/******************************************************/
elem_t *create_element(int value)
{
  elem_t *elem;

  elem = (elem_t *) malloc (sizeof(elem_t));
  elem->info = value;
  elem->next = NULL;
  return(elem);
}

/******************* delete_element() *****************/
/** Deletes a single list element (i.e. only if it   **/
/** is not linked to another element)                **/
/** PARAMETERS: (*)= return-paramter                 **/
/**         elem: pointer to element                 **/
/** RETURNS:                                         **/
/**    0: OK, 1: error                               **/
/******************************************************/
int delete_element(elem_t *elem)
{
  if(elem == NULL)
  {
    fprintf(stderr, "attempt to delete `nothing`\n");
    return(1);
  }
  else if(elem->next != NULL)
  {
    fprintf(stderr, "attempt to delete linked element!\n");
    return(1);
  }
  else
  {
    free(elem);
    return(0);
  }
}

/******************* insert_element() *****************/
/** Inserts the element `elem` in the `list          **/
/** BEHIND the `where`. If 'where' is equal to NULL  **/
/** then the element is inserted at the beginning of **/
/** the list.                                        **/
/** PARAMETERS: (*)= return-paramter                 **/
/**         list: first element of list              **/
/**         elem: pointer to element to be inserted  **/
/**        where: position of new element            **/ 
/** RETURNS:                                         **/
/**  (new) pointer to the beginning of the list      **/
/******************************************************/
elem_t *insert_element(elem_t *list, elem_t *elem, elem_t *where)
{
  if(where==NULL)                               /* insert at beginning ? */
  {
    elem->next = list;
    list = elem;
  }
  else                                               /* insert elsewhere */
  {
    elem->next = where->next;
    where->next = elem;
  }
  return(list);
}

/******************* print_list() *****************/
/** Prints all elements of a list                **/
/** PARAMETERS: (*)= return-paramter             **/
/**           list: first element of list        **/
/** RETURNS:                                     **/
/**          nothing                             **/
/**************************************************/
void print_list(elem_t *list)
{
  while(list != NULL)               /* run through list */
  {
    printf("%d ", list->info);
    list = list->next;
  }
  printf("\n");
}

/******************* write_list() *****************/
/** Writes all elements of a list to 'file'      **/
/** PARAMETERS: (*)= return-paramter             **/
/**           list: first element of list        **/
/**           file:  where to write (e.g. stdout)**/
/** RETURNS:                                     **/
/**          nothing                             **/
/**************************************************/
void write_list(elem_t *list, FILE *file)
{
  while(list != NULL)               /* run through list */
  {
    fprintf(file, "%d ", list->info);
    list = list->next;
  }
  fprintf(file, "\n");
}

/****************** search_info() *****************/
/** Search for 'value' in 'list'                 **/
/** PARAMETERS: (*)= return-paramter             **/
/**           list: first element of list        **/
/**          value: to be found                  **/
/** RETURNS:                                     **/
/**  pointer to element of NULL if not found     **/
/**************************************************/
elem_t *search_info(elem_t *list, int value)
{
  while( (list != NULL)&&(list->info != value))  /* run through list */
    list = list->next;
  return(list);
}


/****************** remove_value() ****************/
/** Search for 'value' in 'list' and remove it   **/
/** PARAMETERS: (*)= return-paramter             **/
/**           list: first element of list        **/
/**          value: to be removed                **/
/** RETURNS:                                     **/
/**  (new) pointer to beginning of the list      **/
/**************************************************/
elem_t *remove_value(elem_t *list, int value)
{
  elem_t *p, *p_pred;

  p_pred = NULL; p = list;
 
  while( (p != NULL)&&(p->info != value))    /* run through list */
  {
    p_pred = p;
    p = p->next;
  }
  if(p == NULL)                                     /* not found */ 
    return(list);                             /* nothing happens */

  if(p == list)                        /* remove first element ? */
  {  
    list = p->next;
  }
  else                         /* remove element not being first */
  {
    p_pred->next = p->next;
  }
  p->next = NULL;                    /* remove element from list */
  return(list);
}






==> anc/list.h <==
/*******************************************************************/
/*** Implementation of single-linked lists                       ***/
/*** Header file                                                 ***/
/***                                                             ***/
/*** Sample program  from the book:                              ***/
/*** A.K. Hartmann                                               ***/
/*** A practical guide to computer simulation                    ***/
/*** World Scientific, Singapore 2008                            ***/
/***                                                             ***/
/*** Chapter: Algorithms and data structures                     ***/
/*** Section: Lists                                              ***/
/*******************************************************************/
#ifndef _LIST_H_
#define _LIST_H_

/** data types **/

/* data structures for list elements */
struct elem_struct
{
    int                 info;               /* holds ``information'' */
    struct elem_struct *next;  /* points to successor (NULL if last) */
};

typedef struct elem_struct elem_t;       /* define new type for nodes */

/** function prototypes **/
extern elem_t *create_element(int value);
extern int delete_element(elem_t *elem);
extern elem_t *insert_element(elem_t *list, elem_t *elem, elem_t *where);
extern void print_list(elem_t *list);
extern void write_list(elem_t *list, FILE *file);
extern elem_t *search_info(elem_t *list, int value);
extern elem_t *remove_element(elem_t *list, elem_t *elem);
extern elem_t *remove_value(elem_t *list, int value);
extern elem_t *mergesort_list(elem_t *list);


#endif

